Number Parsing at a Gigabyte per Second

With disks and networks providing gigabytes per second, parsing decimal numbers from strings becomes a bottleneck. We consider the problem of parsing decimal numbers to the nearest binary floating-point value. The general problem requires variable-precision arithmetic. However, we need at most 17 digits to represent 64-bit standard floating-point numbers (IEEE 754). Thus we can represent the decimal significand with a single 64-bit word. By combining the significand and precomputed tables, we can compute the nearest floating-point number using as few as one or two 64-bit multiplications. Our implementation can be several times faster than conventional functions present in standard C libraries on modern 64-bit systems (Intel, AMD, ARM and POWER9). Our work is available as open source software used by major systems such as Apache Arrow and Yandex ClickHouse. The Go standard library has adopted a version of our approach.

==> inverse.cpp <==
#include <cstdint>
#include <iostream>

struct value128 {
  uint64_t low;
  uint64_t high;
  value128(uint64_t _low, uint64_t _high) : low(_low), high(_high) {}
  value128() : low(0), high(0) {}
};


value128 full_multiplication(uint64_t value1, uint64_t value2) {
  value128 answer;
  __uint128_t r = ((__uint128_t)value1) * value2;
  answer.low = uint64_t(r);
  answer.high = uint64_t(r >> 64);
  return answer;
}

uint64_t f64(uint64_t x, uint64_t y) {
  return  y * ( 2 - y * x );
}

static uint64_t findInverse64(uint64_t x) {
   uint64_t y = x;
   y = f64(x,y);
   y = f64(x,y);
   y = f64(x,y);
   y = f64(x,y);
   y = f64(x,y);

   return y;
}

constexpr int smallest_power_of_five = -342;
constexpr int largest_power_of_five = 308;
// Powers of five from 5^-342 all the way to 5^308 rounded toward one.
const uint64_t power_of_five_128[]= {
        0xeef453d6923bd65a,0x113faa2906a13b3f,
        0x9558b4661b6565f8,0x4ac7ca59a424c507,
        0xbaaee17fa23ebf76,0x5d79bcf00d2df649,
        0xe95a99df8ace6f53,0xf4d82c2c107973dc,
        0x91d8a02bb6c10594,0x79071b9b8a4be869,
        0xb64ec836a47146f9,0x9748e2826cdee284,
        0xe3e27a444d8d98b7,0xfd1b1b2308169b25,
        0x8e6d8c6ab0787f72,0xfe30f0f5e50e20f7,
        0xb208ef855c969f4f,0xbdbd2d335e51a935,
        0xde8b2b66b3bc4723,0xad2c788035e61382,
        0x8b16fb203055ac76,0x4c3bcb5021afcc31,
        0xaddcb9e83c6b1793,0xdf4abe242a1bbf3d,
        0xd953e8624b85dd78,0xd71d6dad34a2af0d,
        0x87d4713d6f33aa6b,0x8672648c40e5ad68,
        0xa9c98d8ccb009506,0x680efdaf511f18c2,
        0xd43bf0effdc0ba48,0x212bd1b2566def2,
        0x84a57695fe98746d,0x14bb630f7604b57,
        0xa5ced43b7e3e9188,0x419ea3bd35385e2d,
        0xcf42894a5dce35ea,0x52064cac828675b9,
        0x818995ce7aa0e1b2,0x7343efebd1940993,
        0xa1ebfb4219491a1f,0x1014ebe6c5f90bf8,
        0xca66fa129f9b60a6,0xd41a26e077774ef6,
        0xfd00b897478238d0,0x8920b098955522b4,
        0x9e20735e8cb16382,0x55b46e5f5d5535b0,
        0xc5a890362fddbc62,0xeb2189f734aa831d,
        0xf712b443bbd52b7b,0xa5e9ec7501d523e4,
        0x9a6bb0aa55653b2d,0x47b233c92125366e,
        0xc1069cd4eabe89f8,0x999ec0bb696e840a,
        0xf148440a256e2c76,0xc00670ea43ca250d,
        0x96cd2a865764dbca,0x380406926a5e5728,
        0xbc807527ed3e12bc,0xc605083704f5ecf2,
        0xeba09271e88d976b,0xf7864a44c633682e,
        0x93445b8731587ea3,0x7ab3ee6afbe0211d,
        0xb8157268fdae9e4c,0x5960ea05bad82964,
        0xe61acf033d1a45df,0x6fb92487298e33bd,
        0x8fd0c16206306bab,0xa5d3b6d479f8e056,
        0xb3c4f1ba87bc8696,0x8f48a4899877186c,
        0xe0b62e2929aba83c,0x331acdabfe94de87,
        0x8c71dcd9ba0b4925,0x9ff0c08b7f1d0b14,
        0xaf8e5410288e1b6f,0x7ecf0ae5ee44dd9,
        0xdb71e91432b1a24a,0xc9e82cd9f69d6150,
        0x892731ac9faf056e,0xbe311c083a225cd2,
        0xab70fe17c79ac6ca,0x6dbd630a48aaf406,
        0xd64d3d9db981787d,0x92cbbccdad5b108,
        0x85f0468293f0eb4e,0x25bbf56008c58ea5,
        0xa76c582338ed2621,0xaf2af2b80af6f24e,
        0xd1476e2c07286faa,0x1af5af660db4aee1,
        0x82cca4db847945ca,0x50d98d9fc890ed4d,
        0xa37fce126597973c,0xe50ff107bab528a0,
        0xcc5fc196fefd7d0c,0x1e53ed49a96272c8,
        0xff77b1fcbebcdc4f,0x25e8e89c13bb0f7a,
        0x9faacf3df73609b1,0x77b191618c54e9ac,
        0xc795830d75038c1d,0xd59df5b9ef6a2417,
        0xf97ae3d0d2446f25,0x4b0573286b44ad1d,
        0x9becce62836ac577,0x4ee367f9430aec32,
        0xc2e801fb244576d5,0x229c41f793cda73f,
        0xf3a20279ed56d48a,0x6b43527578c1110f,
        0x9845418c345644d6,0x830a13896b78aaa9,
        0xbe5691ef416bd60c,0x23cc986bc656d553,
        0xedec366b11c6cb8f,0x2cbfbe86b7ec8aa8,
        0x94b3a202eb1c3f39,0x7bf7d71432f3d6a9,
        0xb9e08a83a5e34f07,0xdaf5ccd93fb0cc53,
        0xe858ad248f5c22c9,0xd1b3400f8f9cff68,
        0x91376c36d99995be,0x23100809b9c21fa1,
        0xb58547448ffffb2d,0xabd40a0c2832a78a,
        0xe2e69915b3fff9f9,0x16c90c8f323f516c,
        0x8dd01fad907ffc3b,0xae3da7d97f6792e3,
        0xb1442798f49ffb4a,0x99cd11cfdf41779c,
        0xdd95317f31c7fa1d,0x40405643d711d583,
        0x8a7d3eef7f1cfc52,0x482835ea666b2572,
        0xad1c8eab5ee43b66,0xda3243650005eecf,
        0xd863b256369d4a40,0x90bed43e40076a82,
        0x873e4f75e2224e68,0x5a7744a6e804a291,
        0xa90de3535aaae202,0x711515d0a205cb36,
        0xd3515c2831559a83,0xd5a5b44ca873e03,
        0x8412d9991ed58091,0xe858790afe9486c2,
        0xa5178fff668ae0b6,0x626e974dbe39a872,
        0xce5d73ff402d98e3,0xfb0a3d212dc8128f,
        0x80fa687f881c7f8e,0x7ce66634bc9d0b99,
        0xa139029f6a239f72,0x1c1fffc1ebc44e80,
        0xc987434744ac874e,0xa327ffb266b56220,
        0xfbe9141915d7a922,0x4bf1ff9f0062baa8,
        0x9d71ac8fada6c9b5,0x6f773fc3603db4a9,
        0xc4ce17b399107c22,0xcb550fb4384d21d3,
        0xf6019da07f549b2b,0x7e2a53a146606a48,
        0x99c102844f94e0fb,0x2eda7444cbfc426d,
        0xc0314325637a1939,0xfa911155fefb5308,
        0xf03d93eebc589f88,0x793555ab7eba27ca,
        0x96267c7535b763b5,0x4bc1558b2f3458de,
        0xbbb01b9283253ca2,0x9eb1aaedfb016f16,
        0xea9c227723ee8bcb,0x465e15a979c1cadc,
        0x92a1958a7675175f,0xbfacd89ec191ec9,
        0xb749faed14125d36,0xcef980ec671f667b,
        0xe51c79a85916f484,0x82b7e12780e7401a,
        0x8f31cc0937ae58d2,0xd1b2ecb8b0908810,
        0xb2fe3f0b8599ef07,0x861fa7e6dcb4aa15,
        0xdfbdcece67006ac9,0x67a791e093e1d49a,
        0x8bd6a141006042bd,0xe0c8bb2c5c6d24e0,
        0xaecc49914078536d,0x58fae9f773886e18,
        0xda7f5bf590966848,0xaf39a475506a899e,
        0x888f99797a5e012d,0x6d8406c952429603,
        0xaab37fd7d8f58178,0xc8e5087ba6d33b83,
        0xd5605fcdcf32e1d6,0xfb1e4a9a90880a64,
        0x855c3be0a17fcd26,0x5cf2eea09a55067f,
        0xa6b34ad8c9dfc06f,0xf42faa48c0ea481e,
        0xd0601d8efc57b08b,0xf13b94daf124da26,
        0x823c12795db6ce57,0x76c53d08d6b70858,
        0xa2cb1717b52481ed,0x54768c4b0c64ca6e,
        0xcb7ddcdda26da268,0xa9942f5dcf7dfd09,
        0xfe5d54150b090b02,0xd3f93b35435d7c4c,
        0x9efa548d26e5a6e1,0xc47bc5014a1a6daf,
        0xc6b8e9b0709f109a,0x359ab6419ca1091b,
        0xf867241c8cc6d4c0,0xc30163d203c94b62,
        0x9b407691d7fc44f8,0x79e0de63425dcf1d,
        0xc21094364dfb5636,0x985915fc12f542e4,
        0xf294b943e17a2bc4,0x3e6f5b7b17b2939d,
        0x979cf3ca6cec5b5a,0xa705992ceecf9c42,
        0xbd8430bd08277231,0x50c6ff782a838353,
        0xece53cec4a314ebd,0xa4f8bf5635246428,
        0x940f4613ae5ed136,0x871b7795e136be99,
        0xb913179899f68584,0x28e2557b59846e3f,
        0xe757dd7ec07426e5,0x331aeada2fe589cf,
        0x9096ea6f3848984f,0x3ff0d2c85def7621,
        0xb4bca50b065abe63,0xfed077a756b53a9,
        0xe1ebce4dc7f16dfb,0xd3e8495912c62894,
        0x8d3360f09cf6e4bd,0x64712dd7abbbd95c,
        0xb080392cc4349dec,0xbd8d794d96aacfb3,
        0xdca04777f541c567,0xecf0d7a0fc5583a0,
        0x89e42caaf9491b60,0xf41686c49db57244,
        0xac5d37d5b79b6239,0x311c2875c522ced5,
        0xd77485cb25823ac7,0x7d633293366b828b,
        0x86a8d39ef77164bc,0xae5dff9c02033197,
        0xa8530886b54dbdeb,0xd9f57f830283fdfc,
        0xd267caa862a12d66,0xd072df63c324fd7b,
        0x8380dea93da4bc60,0x4247cb9e59f71e6d,
        0xa46116538d0deb78,0x52d9be85f074e608,
        0xcd795be870516656,0x67902e276c921f8b,
        0x806bd9714632dff6,0xba1cd8a3db53b6,
        0xa086cfcd97bf97f3,0x80e8a40eccd228a4,
        0xc8a883c0fdaf7df0,0x6122cd128006b2cd,
        0xfad2a4b13d1b5d6c,0x796b805720085f81,
        0x9cc3a6eec6311a63,0xcbe3303674053bb0,
        0xc3f490aa77bd60fc,0xbedbfc4411068a9c,
        0xf4f1b4d515acb93b,0xee92fb5515482d44,
        0x991711052d8bf3c5,0x751bdd152d4d1c4a,
        0xbf5cd54678eef0b6,0xd262d45a78a0635d,
        0xef340a98172aace4,0x86fb897116c87c34,
        0x9580869f0e7aac0e,0xd45d35e6ae3d4da0,
        0xbae0a846d2195712,0x8974836059cca109,
        0xe998d258869facd7,0x2bd1a438703fc94b,
        0x91ff83775423cc06,0x7b6306a34627ddcf,
        0xb67f6455292cbf08,0x1a3bc84c17b1d542,
        0xe41f3d6a7377eeca,0x20caba5f1d9e4a93,
        0x8e938662882af53e,0x547eb47b7282ee9c,
        0xb23867fb2a35b28d,0xe99e619a4f23aa43,
        0xdec681f9f4c31f31,0x6405fa00e2ec94d4,
        0x8b3c113c38f9f37e,0xde83bc408dd3dd04,
        0xae0b158b4738705e,0x9624ab50b148d445,
        0xd98ddaee19068c76,0x3badd624dd9b0957,
        0x87f8a8d4cfa417c9,0xe54ca5d70a80e5d6,
        0xa9f6d30a038d1dbc,0x5e9fcf4ccd211f4c,
        0xd47487cc8470652b,0x7647c3200069671f,
        0x84c8d4dfd2c63f3b,0x29ecd9f40041e073,
        0xa5fb0a17c777cf09,0xf468107100525890,
        0xcf79cc9db955c2cc,0x7182148d4066eeb4,
        0x81ac1fe293d599bf,0xc6f14cd848405530,
        0xa21727db38cb002f,0xb8ada00e5a506a7c,
        0xca9cf1d206fdc03b,0xa6d90811f0e4851c,
        0xfd442e4688bd304a,0x908f4a166d1da663,
        0x9e4a9cec15763e2e,0x9a598e4e043287fe,
        0xc5dd44271ad3cdba,0x40eff1e1853f29fd,
        0xf7549530e188c128,0xd12bee59e68ef47c,
        0x9a94dd3e8cf578b9,0x82bb74f8301958ce,
        0xc13a148e3032d6e7,0xe36a52363c1faf01,
        0xf18899b1bc3f8ca1,0xdc44e6c3cb279ac1,
        0x96f5600f15a7b7e5,0x29ab103a5ef8c0b9,
        0xbcb2b812db11a5de,0x7415d448f6b6f0e7,
        0xebdf661791d60f56,0x111b495b3464ad21,
        0x936b9fcebb25c995,0xcab10dd900beec34,
        0xb84687c269ef3bfb,0x3d5d514f40eea742,
        0xe65829b3046b0afa,0xcb4a5a3112a5112,
        0x8ff71a0fe2c2e6dc,0x47f0e785eaba72ab,
        0xb3f4e093db73a093,0x59ed216765690f56,
        0xe0f218b8d25088b8,0x306869c13ec3532c,
        0x8c974f7383725573,0x1e414218c73a13fb,
        0xafbd2350644eeacf,0xe5d1929ef90898fa,
        0xdbac6c247d62a583,0xdf45f746b74abf39,
        0x894bc396ce5da772,0x6b8bba8c328eb783,
        0xab9eb47c81f5114f,0x66ea92f3f326564,
        0xd686619ba27255a2,0xc80a537b0efefebd,
        0x8613fd0145877585,0xbd06742ce95f5f36,
        0xa798fc4196e952e7,0x2c48113823b73704,
        0xd17f3b51fca3a7a0,0xf75a15862ca504c5,
        0x82ef85133de648c4,0x9a984d73dbe722fb,
        0xa3ab66580d5fdaf5,0xc13e60d0d2e0ebba,
        0xcc963fee10b7d1b3,0x318df905079926a8,
        0xffbbcfe994e5c61f,0xfdf17746497f7052,
        0x9fd561f1fd0f9bd3,0xfeb6ea8bedefa633,
        0xc7caba6e7c5382c8,0xfe64a52ee96b8fc0,
        0xf9bd690a1b68637b,0x3dfdce7aa3c673b0,
        0x9c1661a651213e2d,0x6bea10ca65c084e,
        0xc31bfa0fe5698db8,0x486e494fcff30a62,
        0xf3e2f893dec3f126,0x5a89dba3c3efccfa,
        0x986ddb5c6b3a76b7,0xf89629465a75e01c,
        0xbe89523386091465,0xf6bbb397f1135823,
        0xee2ba6c0678b597f,0x746aa07ded582e2c,
        0x94db483840b717ef,0xa8c2a44eb4571cdc,
        0xba121a4650e4ddeb,0x92f34d62616ce413,
        0xe896a0d7e51e1566,0x77b020baf9c81d17,
        0x915e2486ef32cd60,0xace1474dc1d122e,
        0xb5b5ada8aaff80b8,0xd819992132456ba,
        0xe3231912d5bf60e6,0x10e1fff697ed6c69,
        0x8df5efabc5979c8f,0xca8d3ffa1ef463c1,
        0xb1736b96b6fd83b3,0xbd308ff8a6b17cb2,
        0xddd0467c64bce4a0,0xac7cb3f6d05ddbde,
        0x8aa22c0dbef60ee4,0x6bcdf07a423aa96b,
        0xad4ab7112eb3929d,0x86c16c98d2c953c6,
        0xd89d64d57a607744,0xe871c7bf077ba8b7,
        0x87625f056c7c4a8b,0x11471cd764ad4972,
        0xa93af6c6c79b5d2d,0xd598e40d3dd89bcf,
        0xd389b47879823479,0x4aff1d108d4ec2c3,
        0x843610cb4bf160cb,0xcedf722a585139ba,
        0xa54394fe1eedb8fe,0xc2974eb4ee658828,
        0xce947a3da6a9273e,0x733d226229feea32,
        0x811ccc668829b887,0x806357d5a3f525f,
        0xa163ff802a3426a8,0xca07c2dcb0cf26f7,
        0xc9bcff6034c13052,0xfc89b393dd02f0b5,
        0xfc2c3f3841f17c67,0xbbac2078d443ace2,
        0x9d9ba7832936edc0,0xd54b944b84aa4c0d,
        0xc5029163f384a931,0xa9e795e65d4df11,
        0xf64335bcf065d37d,0x4d4617b5ff4a16d5,
        0x99ea0196163fa42e,0x504bced1bf8e4e45,
        0xc06481fb9bcf8d39,0xe45ec2862f71e1d6,
        0xf07da27a82c37088,0x5d767327bb4e5a4c,
        0x964e858c91ba2655,0x3a6a07f8d510f86f,
        0xbbe226efb628afea,0x890489f70a55368b,
        0xeadab0aba3b2dbe5,0x2b45ac74ccea842e,
        0x92c8ae6b464fc96f,0x3b0b8bc90012929d,
        0xb77ada0617e3bbcb,0x9ce6ebb40173744,
        0xe55990879ddcaabd,0xcc420a6a101d0515,
        0x8f57fa54c2a9eab6,0x9fa946824a12232d,
        0xb32df8e9f3546564,0x47939822dc96abf9,
        0xdff9772470297ebd,0x59787e2b93bc56f7,
        0x8bfbea76c619ef36,0x57eb4edb3c55b65a,
        0xaefae51477a06b03,0xede622920b6b23f1,
        0xdab99e59958885c4,0xe95fab368e45eced,
        0x88b402f7fd75539b,0x11dbcb0218ebb414,
        0xaae103b5fcd2a881,0xd652bdc29f26a119,
        0xd59944a37c0752a2,0x4be76d3346f0495f,
        0x857fcae62d8493a5,0x6f70a4400c562ddb,
        0xa6dfbd9fb8e5b88e,0xcb4ccd500f6bb952,
        0xd097ad07a71f26b2,0x7e2000a41346a7a7,
        0x825ecc24c873782f,0x8ed400668c0c28c8,
        0xa2f67f2dfa90563b,0x728900802f0f32fa,
        0xcbb41ef979346bca,0x4f2b40a03ad2ffb9,
        0xfea126b7d78186bc,0xe2f610c84987bfa8,
        0x9f24b832e6b0f436,0xdd9ca7d2df4d7c9,
        0xc6ede63fa05d3143,0x91503d1c79720dbb,
        0xf8a95fcf88747d94,0x75a44c6397ce912a,
        0x9b69dbe1b548ce7c,0xc986afbe3ee11aba,
        0xc24452da229b021b,0xfbe85badce996168,
        0xf2d56790ab41c2a2,0xfae27299423fb9c3,
        0x97c560ba6b0919a5,0xdccd879fc967d41a,
        0xbdb6b8e905cb600f,0x5400e987bbc1c920,
        0xed246723473e3813,0x290123e9aab23b68,
        0x9436c0760c86e30b,0xf9a0b6720aaf6521,
        0xb94470938fa89bce,0xf808e40e8d5b3e69,
        0xe7958cb87392c2c2,0xb60b1d1230b20e04,
        0x90bd77f3483bb9b9,0xb1c6f22b5e6f48c2,
        0xb4ecd5f01a4aa828,0x1e38aeb6360b1af3,
        0xe2280b6c20dd5232,0x25c6da63c38de1b0,
        0x8d590723948a535f,0x579c487e5a38ad0e,
        0xb0af48ec79ace837,0x2d835a9df0c6d851,
        0xdcdb1b2798182244,0xf8e431456cf88e65,
        0x8a08f0f8bf0f156b,0x1b8e9ecb641b58ff,
        0xac8b2d36eed2dac5,0xe272467e3d222f3f,
        0xd7adf884aa879177,0x5b0ed81dcc6abb0f,
        0x86ccbb52ea94baea,0x98e947129fc2b4e9,
        0xa87fea27a539e9a5,0x3f2398d747b36224,
        0xd29fe4b18e88640e,0x8eec7f0d19a03aad,
        0x83a3eeeef9153e89,0x1953cf68300424ac,
        0xa48ceaaab75a8e2b,0x5fa8c3423c052dd7,
        0xcdb02555653131b6,0x3792f412cb06794d,
        0x808e17555f3ebf11,0xe2bbd88bbee40bd0,
        0xa0b19d2ab70e6ed6,0x5b6aceaeae9d0ec4,
        0xc8de047564d20a8b,0xf245825a5a445275,
        0xfb158592be068d2e,0xeed6e2f0f0d56712,
        0x9ced737bb6c4183d,0x55464dd69685606b,
        0xc428d05aa4751e4c,0xaa97e14c3c26b886,
        0xf53304714d9265df,0xd53dd99f4b3066a8,
        0x993fe2c6d07b7fab,0xe546a8038efe4029,
        0xbf8fdb78849a5f96,0xde98520472bdd033,
        0xef73d256a5c0f77c,0x963e66858f6d4440,
        0x95a8637627989aad,0xdde7001379a44aa8,
        0xbb127c53b17ec159,0x5560c018580d5d52,
        0xe9d71b689dde71af,0xaab8f01e6e10b4a6,
        0x9226712162ab070d,0xcab3961304ca70e8,
        0xb6b00d69bb55c8d1,0x3d607b97c5fd0d22,
        0xe45c10c42a2b3b05,0x8cb89a7db77c506a,
        0x8eb98a7a9a5b04e3,0x77f3608e92adb242,
        0xb267ed1940f1c61c,0x55f038b237591ed3,
        0xdf01e85f912e37a3,0x6b6c46dec52f6688,
        0x8b61313bbabce2c6,0x2323ac4b3b3da015,
        0xae397d8aa96c1b77,0xabec975e0a0d081a,
        0xd9c7dced53c72255,0x96e7bd358c904a21,
        0x881cea14545c7575,0x7e50d64177da2e54,
        0xaa242499697392d2,0xdde50bd1d5d0b9e9,
        0xd4ad2dbfc3d07787,0x955e4ec64b44e864,
        0x84ec3c97da624ab4,0xbd5af13bef0b113e,
        0xa6274bbdd0fadd61,0xecb1ad8aeacdd58e,
        0xcfb11ead453994ba,0x67de18eda5814af2,
        0x81ceb32c4b43fcf4,0x80eacf948770ced7,
        0xa2425ff75e14fc31,0xa1258379a94d028d,
        0xcad2f7f5359a3b3e,0x96ee45813a04330,
        0xfd87b5f28300ca0d,0x8bca9d6e188853fc,
        0x9e74d1b791e07e48,0x775ea264cf55347e,
        0xc612062576589dda,0x95364afe032a81a0,
        0xf79687aed3eec551,0x3a83ddbd83f52210,
        0x9abe14cd44753b52,0xc4926a9672793580,
        0xc16d9a0095928a27,0x75b7053c0f178400,
        0xf1c90080baf72cb1,0x5324c68b12dd6800,
        0x971da05074da7bee,0xd3f6fc16ebca8000,
        0xbce5086492111aea,0x88f4bb1ca6bd0000,
        0xec1e4a7db69561a5,0x2b31e9e3d0700000,
        0x9392ee8e921d5d07,0x3aff322e62600000,
        0xb877aa3236a4b449,0x9befeb9fad487c3,
        0xe69594bec44de15b,0x4c2ebe687989a9b4,
        0x901d7cf73ab0acd9,0xf9d37014bf60a11,
        0xb424dc35095cd80f,0x538484c19ef38c95,
        0xe12e13424bb40e13,0x2865a5f206b06fba,
        0x8cbccc096f5088cb,0xf93f87b7442e45d4,
        0xafebff0bcb24aafe,0xf78f69a51539d749,
        0xdbe6fecebdedd5be,0xb573440e5a884d1c,
        0x89705f4136b4a597,0x31680a88f8953031,
        0xabcc77118461cefc,0xfdc20d2b36ba7c3e,
        0xd6bf94d5e57a42bc,0x3d32907604691b4d,
        0x8637bd05af6c69b5,0xa63f9a49c2c1b110,
        0xa7c5ac471b478423,0xfcf80dc33721d54,
        0xd1b71758e219652b,0xd3c36113404ea4a9,
        0x83126e978d4fdf3b,0x645a1cac083126ea,
        0xa3d70a3d70a3d70a,0x3d70a3d70a3d70a4,
        0xcccccccccccccccc,0xcccccccccccccccd,
        0x8000000000000000,0x0,
        0xa000000000000000,0x0,
        0xc800000000000000,0x0,
        0xfa00000000000000,0x0,
        0x9c40000000000000,0x0,
        0xc350000000000000,0x0,
        0xf424000000000000,0x0,
        0x9896800000000000,0x0,
        0xbebc200000000000,0x0,
        0xee6b280000000000,0x0,
        0x9502f90000000000,0x0,
        0xba43b74000000000,0x0,
        0xe8d4a51000000000,0x0,
        0x9184e72a00000000,0x0,
        0xb5e620f480000000,0x0,
        0xe35fa931a0000000,0x0,
        0x8e1bc9bf04000000,0x0,
        0xb1a2bc2ec5000000,0x0,
        0xde0b6b3a76400000,0x0,
        0x8ac7230489e80000,0x0,
        0xad78ebc5ac620000,0x0,
        0xd8d726b7177a8000,0x0,
        0x878678326eac9000,0x0,
        0xa968163f0a57b400,0x0,
        0xd3c21bcecceda100,0x0,
        0x84595161401484a0,0x0,
        0xa56fa5b99019a5c8,0x0,
        0xcecb8f27f4200f3a,0x0,
        0x813f3978f8940984,0x4000000000000000,
        0xa18f07d736b90be5,0x5000000000000000,
        0xc9f2c9cd04674ede,0xa400000000000000,
        0xfc6f7c4045812296,0x4d00000000000000,
        0x9dc5ada82b70b59d,0xf020000000000000,
        0xc5371912364ce305,0x6c28000000000000,
        0xf684df56c3e01bc6,0xc732000000000000,
        0x9a130b963a6c115c,0x3c7f400000000000,
        0xc097ce7bc90715b3,0x4b9f100000000000,
        0xf0bdc21abb48db20,0x1e86d40000000000,
        0x96769950b50d88f4,0x1314448000000000,
        0xbc143fa4e250eb31,0x17d955a000000000,
        0xeb194f8e1ae525fd,0x5dcfab0800000000,
        0x92efd1b8d0cf37be,0x5aa1cae500000000,
        0xb7abc627050305ad,0xf14a3d9e40000000,
        0xe596b7b0c643c719,0x6d9ccd05d0000000,
        0x8f7e32ce7bea5c6f,0xe4820023a2000000,
        0xb35dbf821ae4f38b,0xdda2802c8a800000,
        0xe0352f62a19e306e,0xd50b2037ad200000,
        0x8c213d9da502de45,0x4526f422cc340000,
        0xaf298d050e4395d6,0x9670b12b7f410000,
        0xdaf3f04651d47b4c,0x3c0cdd765f114000,
        0x88d8762bf324cd0f,0xa5880a69fb6ac800,
        0xab0e93b6efee0053,0x8eea0d047a457a00,
        0xd5d238a4abe98068,0x72a4904598d6d880,
        0x85a36366eb71f041,0x47a6da2b7f864750,
        0xa70c3c40a64e6c51,0x999090b65f67d924,
        0xd0cf4b50cfe20765,0xfff4b4e3f741cf6d,
        0x82818f1281ed449f,0xbff8f10e7a8921a4,
        0xa321f2d7226895c7,0xaff72d52192b6a0d,
        0xcbea6f8ceb02bb39,0x9bf4f8a69f764490,
        0xfee50b7025c36a08,0x2f236d04753d5b4,
        0x9f4f2726179a2245,0x1d762422c946590,
        0xc722f0ef9d80aad6,0x424d3ad2b7b97ef5,
        0xf8ebad2b84e0d58b,0xd2e0898765a7deb2,
        0x9b934c3b330c8577,0x63cc55f49f88eb2f,
        0xc2781f49ffcfa6d5,0x3cbf6b71c76b25fb,
        0xf316271c7fc3908a,0x8bef464e3945ef7a,
        0x97edd871cfda3a56,0x97758bf0e3cbb5ac,
        0xbde94e8e43d0c8ec,0x3d52eeed1cbea317,
        0xed63a231d4c4fb27,0x4ca7aaa863ee4bdd,
        0x945e455f24fb1cf8,0x8fe8caa93e74ef6a,
        0xb975d6b6ee39e436,0xb3e2fd538e122b44,
        0xe7d34c64a9c85d44,0x60dbbca87196b616,
        0x90e40fbeea1d3a4a,0xbc8955e946fe31cd,
        0xb51d13aea4a488dd,0x6babab6398bdbe41,
        0xe264589a4dcdab14,0xc696963c7eed2dd1,
        0x8d7eb76070a08aec,0xfc1e1de5cf543ca2,
        0xb0de65388cc8ada8,0x3b25a55f43294bcb,
        0xdd15fe86affad912,0x49ef0eb713f39ebe,
        0x8a2dbf142dfcc7ab,0x6e3569326c784337,
        0xacb92ed9397bf996,0x49c2c37f07965404,
        0xd7e77a8f87daf7fb,0xdc33745ec97be906,
        0x86f0ac99b4e8dafd,0x69a028bb3ded71a3,
        0xa8acd7c0222311bc,0xc40832ea0d68ce0c,
        0xd2d80db02aabd62b,0xf50a3fa490c30190,
        0x83c7088e1aab65db,0x792667c6da79e0fa,
        0xa4b8cab1a1563f52,0x577001b891185938,
        0xcde6fd5e09abcf26,0xed4c0226b55e6f86,
        0x80b05e5ac60b6178,0x544f8158315b05b4,
        0xa0dc75f1778e39d6,0x696361ae3db1c721,
        0xc913936dd571c84c,0x3bc3a19cd1e38e9,
        0xfb5878494ace3a5f,0x4ab48a04065c723,
        0x9d174b2dcec0e47b,0x62eb0d64283f9c76,
        0xc45d1df942711d9a,0x3ba5d0bd324f8394,
        0xf5746577930d6500,0xca8f44ec7ee36479,
        0x9968bf6abbe85f20,0x7e998b13cf4e1ecb,
        0xbfc2ef456ae276e8,0x9e3fedd8c321a67e,
        0xefb3ab16c59b14a2,0xc5cfe94ef3ea101e,
        0x95d04aee3b80ece5,0xbba1f1d158724a12,
        0xbb445da9ca61281f,0x2a8a6e45ae8edc97,
        0xea1575143cf97226,0xf52d09d71a3293bd,
        0x924d692ca61be758,0x593c2626705f9c56,
        0xb6e0c377cfa2e12e,0x6f8b2fb00c77836c,
        0xe498f455c38b997a,0xb6dfb9c0f956447,
        0x8edf98b59a373fec,0x4724bd4189bd5eac,
        0xb2977ee300c50fe7,0x58edec91ec2cb657,
        0xdf3d5e9bc0f653e1,0x2f2967b66737e3ed,
        0x8b865b215899f46c,0xbd79e0d20082ee74,
        0xae67f1e9aec07187,0xecd8590680a3aa11,
        0xda01ee641a708de9,0xe80e6f4820cc9495,
        0x884134fe908658b2,0x3109058d147fdcdd,
        0xaa51823e34a7eede,0xbd4b46f0599fd415,
        0xd4e5e2cdc1d1ea96,0x6c9e18ac7007c91a,
        0x850fadc09923329e,0x3e2cf6bc604ddb0,
        0xa6539930bf6bff45,0x84db8346b786151c,
        0xcfe87f7cef46ff16,0xe612641865679a63,
        0x81f14fae158c5f6e,0x4fcb7e8f3f60c07e,
        0xa26da3999aef7749,0xe3be5e330f38f09d,
        0xcb090c8001ab551c,0x5cadf5bfd3072cc5,
        0xfdcb4fa002162a63,0x73d9732fc7c8f7f6,
        0x9e9f11c4014dda7e,0x2867e7fddcdd9afa,
        0xc646d63501a1511d,0xb281e1fd541501b8,
        0xf7d88bc24209a565,0x1f225a7ca91a4226,
        0x9ae757596946075f,0x3375788de9b06958,
        0xc1a12d2fc3978937,0x52d6b1641c83ae,
        0xf209787bb47d6b84,0xc0678c5dbd23a49a,
        0x9745eb4d50ce6332,0xf840b7ba963646e0,
        0xbd176620a501fbff,0xb650e5a93bc3d898,
        0xec5d3fa8ce427aff,0xa3e51f138ab4cebe,
        0x93ba47c980e98cdf,0xc66f336c36b10137,
        0xb8a8d9bbe123f017,0xb80b0047445d4184,
        0xe6d3102ad96cec1d,0xa60dc059157491e5,
        0x9043ea1ac7e41392,0x87c89837ad68db2f,
        0xb454e4a179dd1877,0x29babe4598c311fb,
        0xe16a1dc9d8545e94,0xf4296dd6fef3d67a,
        0x8ce2529e2734bb1d,0x1899e4a65f58660c,
        0xb01ae745b101e9e4,0x5ec05dcff72e7f8f,
        0xdc21a1171d42645d,0x76707543f4fa1f73,
        0x899504ae72497eba,0x6a06494a791c53a8,
        0xabfa45da0edbde69,0x487db9d17636892,
        0xd6f8d7509292d603,0x45a9d2845d3c42b6,
        0x865b86925b9bc5c2,0xb8a2392ba45a9b2,
        0xa7f26836f282b732,0x8e6cac7768d7141e,
        0xd1ef0244af2364ff,0x3207d795430cd926,
        0x8335616aed761f1f,0x7f44e6bd49e807b8,
        0xa402b9c5a8d3a6e7,0x5f16206c9c6209a6,
        0xcd036837130890a1,0x36dba887c37a8c0f,
        0x802221226be55a64,0xc2494954da2c9789,
        0xa02aa96b06deb0fd,0xf2db9baa10b7bd6c,
        0xc83553c5c8965d3d,0x6f92829494e5acc7,
        0xfa42a8b73abbf48c,0xcb772339ba1f17f9,
        0x9c69a97284b578d7,0xff2a760414536efb,
        0xc38413cf25e2d70d,0xfef5138519684aba,
        0xf46518c2ef5b8cd1,0x7eb258665fc25d69,
        0x98bf2f79d5993802,0xef2f773ffbd97a61,
        0xbeeefb584aff8603,0xaafb550ffacfd8fa,
        0xeeaaba2e5dbf6784,0x95ba2a53f983cf38,
        0x952ab45cfa97a0b2,0xdd945a747bf26183,
        0xba756174393d88df,0x94f971119aeef9e4,
        0xe912b9d1478ceb17,0x7a37cd5601aab85d,
        0x91abb422ccb812ee,0xac62e055c10ab33a,
        0xb616a12b7fe617aa,0x577b986b314d6009,
        0xe39c49765fdf9d94,0xed5a7e85fda0b80b,
        0x8e41ade9fbebc27d,0x14588f13be847307,
        0xb1d219647ae6b31c,0x596eb2d8ae258fc8,
        0xde469fbd99a05fe3,0x6fca5f8ed9aef3bb,
        0x8aec23d680043bee,0x25de7bb9480d5854,
        0xada72ccc20054ae9,0xaf561aa79a10ae6a,
        0xd910f7ff28069da4,0x1b2ba1518094da04,
        0x87aa9aff79042286,0x90fb44d2f05d0842,
        0xa99541bf57452b28,0x353a1607ac744a53,
        0xd3fa922f2d1675f2,0x42889b8997915ce8,
        0x847c9b5d7c2e09b7,0x69956135febada11,
        0xa59bc234db398c25,0x43fab9837e699095,
        0xcf02b2c21207ef2e,0x94f967e45e03f4bb,
        0x8161afb94b44f57d,0x1d1be0eebac278f5,
        0xa1ba1ba79e1632dc,0x6462d92a69731732,
        0xca28a291859bbf93,0x7d7b8f7503cfdcfe,
        0xfcb2cb35e702af78,0x5cda735244c3d43e,
        0x9defbf01b061adab,0x3a0888136afa64a7,
        0xc56baec21c7a1916,0x88aaa1845b8fdd0,
        0xf6c69a72a3989f5b,0x8aad549e57273d45,
        0x9a3c2087a63f6399,0x36ac54e2f678864b,
        0xc0cb28a98fcf3c7f,0x84576a1bb416a7dd,
        0xf0fdf2d3f3c30b9f,0x656d44a2a11c51d5,
        0x969eb7c47859e743,0x9f644ae5a4b1b325,
        0xbc4665b596706114,0x873d5d9f0dde1fee,
        0xeb57ff22fc0c7959,0xa90cb506d155a7ea,
        0x9316ff75dd87cbd8,0x9a7f12442d588f2,
        0xb7dcbf5354e9bece,0xc11ed6d538aeb2f,
        0xe5d3ef282a242e81,0x8f1668c8a86da5fa,
        0x8fa475791a569d10,0xf96e017d694487bc,
        0xb38d92d760ec4455,0x37c981dcc395a9ac,
        0xe070f78d3927556a,0x85bbe253f47b1417,
        0x8c469ab843b89562,0x93956d7478ccec8e,
        0xaf58416654a6babb,0x387ac8d1970027b2,
        0xdb2e51bfe9d0696a,0x6997b05fcc0319e,
        0x88fcf317f22241e2,0x441fece3bdf81f03,
        0xab3c2fddeeaad25a,0xd527e81cad7626c3,
        0xd60b3bd56a5586f1,0x8a71e223d8d3b074,
        0x85c7056562757456,0xf6872d5667844e49,
        0xa738c6bebb12d16c,0xb428f8ac016561db,
        0xd106f86e69d785c7,0xe13336d701beba52,
        0x82a45b450226b39c,0xecc0024661173473,
        0xa34d721642b06084,0x27f002d7f95d0190,
        0xcc20ce9bd35c78a5,0x31ec038df7b441f4,
        0xff290242c83396ce,0x7e67047175a15271,
        0x9f79a169bd203e41,0xf0062c6e984d386,
        0xc75809c42c684dd1,0x52c07b78a3e60868,
        0xf92e0c3537826145,0xa7709a56ccdf8a82,
        0x9bbcc7a142b17ccb,0x88a66076400bb691,
        0xc2abf989935ddbfe,0x6acff893d00ea435,
        0xf356f7ebf83552fe,0x583f6b8c4124d43,
        0x98165af37b2153de,0xc3727a337a8b704a,
        0xbe1bf1b059e9a8d6,0x744f18c0592e4c5c,
        0xeda2ee1c7064130c,0x1162def06f79df73,
        0x9485d4d1c63e8be7,0x8addcb5645ac2ba8,
        0xb9a74a0637ce2ee1,0x6d953e2bd7173692,
        0xe8111c87c5c1ba99,0xc8fa8db6ccdd0437,
        0x910ab1d4db9914a0,0x1d9c9892400a22a2,
        0xb54d5e4a127f59c8,0x2503beb6d00cab4b,
        0xe2a0b5dc971f303a,0x2e44ae64840fd61d,
        0x8da471a9de737e24,0x5ceaecfed289e5d2,
        0xb10d8e1456105dad,0x7425a83e872c5f47,
        0xdd50f1996b947518,0xd12f124e28f77719,
        0x8a5296ffe33cc92f,0x82bd6b70d99aaa6f,
        0xace73cbfdc0bfb7b,0x636cc64d1001550b,
        0xd8210befd30efa5a,0x3c47f7e05401aa4e,
        0x8714a775e3e95c78,0x65acfaec34810a71,
        0xa8d9d1535ce3b396,0x7f1839a741a14d0d,
        0xd31045a8341ca07c,0x1ede48111209a050,
        0x83ea2b892091e44d,0x934aed0aab460432,
        0xa4e4b66b68b65d60,0xf81da84d5617853f,
        0xce1de40642e3f4b9,0x36251260ab9d668e,
        0x80d2ae83e9ce78f3,0xc1d72b7c6b426019,
        0xa1075a24e4421730,0xb24cf65b8612f81f,
        0xc94930ae1d529cfc,0xdee033f26797b627,
        0xfb9b7cd9a4a7443c,0x169840ef017da3b1,
        0x9d412e0806e88aa5,0x8e1f289560ee864e,
        0xc491798a08a2ad4e,0xf1a6f2bab92a27e2,
        0xf5b5d7ec8acb58a2,0xae10af696774b1db,
        0x9991a6f3d6bf1765,0xacca6da1e0a8ef29,
        0xbff610b0cc6edd3f,0x17fd090a58d32af3,
        0xeff394dcff8a948e,0xddfc4b4cef07f5b0,
        0x95f83d0a1fb69cd9,0x4abdaf101564f98e,
        0xbb764c4ca7a4440f,0x9d6d1ad41abe37f1,
        0xea53df5fd18d5513,0x84c86189216dc5ed,
        0x92746b9be2f8552c,0x32fd3cf5b4e49bb4,
        0xb7118682dbb66a77,0x3fbc8c33221dc2a1,
        0xe4d5e82392a40515,0xfabaf3feaa5334a,
        0x8f05b1163ba6832d,0x29cb4d87f2a7400e,
        0xb2c71d5bca9023f8,0x743e20e9ef511012,
        0xdf78e4b2bd342cf6,0x914da9246b255416,
        0x8bab8eefb6409c1a,0x1ad089b6c2f7548e,
        0xae9672aba3d0c320,0xa184ac2473b529b1,
        0xda3c0f568cc4f3e8,0xc9e5d72d90a2741e,
        0x8865899617fb1871,0x7e2fa67c7a658892,
        0xaa7eebfb9df9de8d,0xddbb901b98feeab7,
        0xd51ea6fa85785631,0x552a74227f3ea565,
        0x8533285c936b35de,0xd53a88958f87275f,
        0xa67ff273b8460356,0x8a892abaf368f137,
        0xd01fef10a657842c,0x2d2b7569b0432d85,
        0x8213f56a67f6b29b,0x9c3b29620e29fc73,
        0xa298f2c501f45f42,0x8349f3ba91b47b8f,
        0xcb3f2f7642717713,0x241c70a936219a73,
        0xfe0efb53d30dd4d7,0xed238cd383aa0110,
        0x9ec95d1463e8a506,0xf4363804324a40aa,
        0xc67bb4597ce2ce48,0xb143c6053edcd0d5,
        0xf81aa16fdc1b81da,0xdd94b7868e94050a,
        0x9b10a4e5e9913128,0xca7cf2b4191c8326,
        0xc1d4ce1f63f57d72,0xfd1c2f611f63a3f0,
        0xf24a01a73cf2dccf,0xbc633b39673c8cec,
        0x976e41088617ca01,0xd5be0503e085d813,
        0xbd49d14aa79dbc82,0x4b2d8644d8a74e18,
        0xec9c459d51852ba2,0xddf8e7d60ed1219e,
        0x93e1ab8252f33b45,0xcabb90e5c942b503,
        0xb8da1662e7b00a17,0x3d6a751f3b936243,
        0xe7109bfba19c0c9d,0xcc512670a783ad4,
        0x906a617d450187e2,0x27fb2b80668b24c5,
        0xb484f9dc9641e9da,0xb1f9f660802dedf6,
        0xe1a63853bbd26451,0x5e7873f8a0396973,
        0x8d07e33455637eb2,0xdb0b487b6423e1e8,
        0xb049dc016abc5e5f,0x91ce1a9a3d2cda62,
        0xdc5c5301c56b75f7,0x7641a140cc7810fb,
        0x89b9b3e11b6329ba,0xa9e904c87fcb0a9d,
        0xac2820d9623bf429,0x546345fa9fbdcd44,
        0xd732290fbacaf133,0xa97c177947ad4095,
        0x867f59a9d4bed6c0,0x49ed8eabcccc485d,
        0xa81f301449ee8c70,0x5c68f256bfff5a74,
        0xd226fc195c6a2f8c,0x73832eec6fff3111,
        0x83585d8fd9c25db7,0xc831fd53c5ff7eab,
        0xa42e74f3d032f525,0xba3e7ca8b77f5e55,
        0xcd3a1230c43fb26f,0x28ce1bd2e55f35eb,
        0x80444b5e7aa7cf85,0x7980d163cf5b81b3,
        0xa0555e361951c366,0xd7e105bcc332621f,
        0xc86ab5c39fa63440,0x8dd9472bf3fefaa7,
        0xfa856334878fc150,0xb14f98f6f0feb951,
        0x9c935e00d4b9d8d2,0x6ed1bf9a569f33d3,
        0xc3b8358109e84f07,0xa862f80ec4700c8,
        0xf4a642e14c6262c8,0xcd27bb612758c0fa,
        0x98e7e9cccfbd7dbd,0x8038d51cb897789c,
        0xbf21e44003acdd2c,0xe0470a63e6bd56c3,
        0xeeea5d5004981478,0x1858ccfce06cac74,
        0x95527a5202df0ccb,0xf37801e0c43ebc8,
        0xbaa718e68396cffd,0xd30560258f54e6ba,
        0xe950df20247c83fd,0x47c6b82ef32a2069,
        0x91d28b7416cdd27e,0x4cdc331d57fa5441,
        0xb6472e511c81471d,0xe0133fe4adf8e952,
        0xe3d8f9e563a198e5,0x58180fddd97723a6,
        0x8e679c2f5e44ff8f,0x570f09eaa7ea7648,};

int main() {
  for(int32_t i = -1; i >= -17; i--) {
    size_t index = i - smallest_power_of_five;
    uint64_t high = power_of_five_128[2 * index];
    if((high & 1) == 1) {
      uint64_t inv = findInverse64(high);
      std::cout << std::dec << i << std::hex << " : " << high << " " << inv << std::endl;
      value128 v =  full_multiplication(high, inv);
      std::cout << std::hex << " --- " << v.high << " " << v.low << std::endl;
      std::cout << " ****: " << std::dec << __builtin_ctzll(v.high) << std::endl;
    }


  }
}

